Secure compilation of rich smart contracts on poor UTXO blockchains

Most blockchain platforms from Ethereum onwards render smart contracts as stateful reactive objects that update their state and transfer crypto-assets in response to transactions. A drawback of this design is that when users submit a transaction, they cannot predict in which state it will be executed. This exposes them to transaction-ordering attacks, a widespread class of attacks where adversaries with the power to construct blocks of transactions can extract value from smart contracts (the so-called MEV attacks). The UTXO model is an alternative blockchain design that thwarts these attacks by requiring new transactions to spend past ones: since transactions have unique identifiers, reordering attacks are ineffective. Currently, the blockchains following the UTXO model either provide contracts with limited expressiveness (Bitcoin), or require complex run-time environments (Cardano). We present ILLUM , an Intermediate-Level Language for the UTXO Model. ILLUM can express real-world smart contracts, e.g. those found in Decentralized Finance. We define a compiler from ILLUM to a bare-bone UTXO blockchain with loop-free scripts. Our compilation target only requires minimal extensions to Bitcoin Script: in particular, we exploit covenants, a mechanism for preserving scripts along chains of transactions. We prove the security of our compiler: namely, any attack targeting the compiled contract is also observable at the ILLUM level. Hence, the compiler does not introduce new vulnerabilities that were not already present in the source ILLUM contract. We evaluate the practicality of ILLUM as a compilation target for higher-level languages. To this purpose, we implement a compiler from a contract language inspired by Solidity to ILLUM, and we apply it to a benchmark or real-world smart contracts.

==> ifchanged.py <==
#!/usr/bin/env python

import sys, os, time

if len(sys.argv) < 2:
    print >> sys.stderr, "usage: ifchanged.py file1 .. filen command"
    sys.exit(1)

filenames = sys.argv[1:-1]
command   = sys.argv[-1]

def scan_files():
    t = 0
    for f in filenames:
        try: t = max(t, os.stat(f)[9])
        except OSError: pass
    return t

#print filenames
#print command

time_old = 0
while 1:
    time.sleep(1)
    time_new = scan_files()
    if time_new != time_old:
        # print "time = ", time_old, time_new
        os.system(command)
        print("@@@ done.")
        time_old = time_new

